Cardiac Motion Analysis by Temporal Flow Graphs

Cardiac motion analysis from B-mode ultrasound sequence is a key task in assessing the health of the heart. The paper proposes a new methodology for cardiac motion analysis based on the temporal behaviour of points of interest on the myocardium. We define a new signal called the Temporal Flow Graph (TFG) which depicts the movement of a point of interest over time. It is a graphical representation derived from a flow field and describes the temporal evolution of a point. We prove that TFG for an object undergoing periodic motion is also periodic. This principle can be utilized to derive both global and local information from a given sequence. We demonstrate this for detecting motion irregularities at the sequence, as well as regional levels on real and synthetic data. A coarse localisation of anatomical landmarks such as centres of left/right cavities and valve points is also demonstrated using TFGs.

==> dhmDetect/new/variancemap.m <==
clc;
clear all;
I  = imread('var2_rf.png');
I = rgb2gray(I);
J=I;
[m n] = size(I);
for i=1:1:m
    for j=1:1:n
        if(I(i,j)>200)
            J(i,j)=I(i,j)-100*rand(1,1);
        else
        end
    end
end
h =  fspecial('gaussian',[5,5]);
J = imfilter(J,h);
imshow(J,'Colormap',jet(255))

